Solving Kepler's equation with CORDIC double iterations

In a previous work, we developed the idea to solve Kepler's equation with a CORDIC-like algorithm, which does not require any division, but still multiplications in each iteration. Here we overcome this major shortcoming and solve Kepler's equation using only bitshifts, additions, and one initial multiplication. We prescale the initial vector with the eccentricity and the scale correction factor. The rotation direction is decided without correction for the changing scale. We find that double CORDIC iterations are self-correcting and compensate possible wrong rotations in subsequent iterations. The algorithm needs 75\% more iterations and delivers the eccentric anomaly and its sine and cosine terms times the eccentricity. The algorithm can be adopted for the hyperbolic case, too. The new shift-and-add algorithm brings Kepler's equation close to hardware and allows to solve it with cheap and simple hardware components.

==> anc/ke_cordic_dbl.py <==
#! /usr/bin/python3
from math import atan, tau
from math import atanh, frexp, log
ln2 = log(2)

kmax = 53     # largest shift value
R = 1 << 61   # binary point

ak = []       # atan lookup table
K = 1         # scale correction factor
for k in range(kmax+1):
    ak += [(atan(2**-k), k)]
    if 2*k <= kmax:
        K /= 1 + 4**-k
        ak += ak[-1:]

KR = K * R
i64_ak = [(round(a*R), k) for a,k in ak]

def i64_Ecs(M, e):
    """
    Solve Kepler's equation with CORDIC double rotation (fix point version).

    M = E - e*sin(E)

    Args:
        M (float): Mean anomaly [rad].
        e (float): Eccentricity.

    Returns:
        The triple (E, e*cos(E), e*sin(E)).

    Example:
        >>> i64_Ecs(2-sin(2), 1)
        (2.0, -0.41614683654714246, 0.9092974268256817)

    """
    t = M - tau*round(M/tau)
    t = round(t * R)
    x, y = round(KR*e), 0
    for a,k in i64_ak:
        s = t+y >> 63
        t -= s ^ s + a
        x, y = x - (s^s+(y>>k)),\
               y + (s^s+(x>>k))
    return M+y/R, x/R, y/R


from math import copysign, ldexp

def Ecs(M, e):
    """
    Solve Kepler's equation with CORDIC double rotation.

    M = E - e*sin(E)

    Args:
        M (float): Mean anomaly [rad].
        e (float): Eccentricity.

    Returns:
        The triple (E, e*cos(E), e*sin(E)).

    Example
    -------
    >>> Ecs(2-sin(2), 1)
    (2.0, -0.4161468365471421, 0.9092974268256817)

    """
    M = M - tau*round(M/tau)
    x, y = K*e, 0
    E = 0
    for a,k in ak:
        sgn = copysign(1, M-(E-y))
        E += sgn * a
        x, y = x - sgn*ldexp(y, -k),\
               y + sgn*ldexp(x, -k)
    return E, x, y


def Ecs_z(M, e):
    """
    Solve Kepler's equation with CORDIC double rotation.

    Uses cumulator z (saves a subtraction, lower precision at zero).

    M = E - e*sin(E)

    Args:
        M (float): Mean anomaly [rad].
        e (float): Eccentricity.

    Returns:
        The triple (E, e*cos(E), e*sin(E)).

    Example:
        >>> Ecs_z(2-sin(2), 1)
        (1.9999999999999998, -0.4161468365471422, 0.9092974268256815)

    """
    t = M - tau*round(M/tau)
    x, y = K*e, 0
    for a,k in ak:
        sgn = copysign(1, t+y)
        t -= sgn * a
        x, y = x - sgn*ldexp(y, -k),\
               y + sgn*ldexp(x, -k)
    return M+y, x, y


ahk = []      # atanh lookup table
Kh = 1        # scale correction factor
for k in range(1, kmax+1):
    ahk += [(atanh(2**-k), k)]
    if 2*k <= kmax:
        Kh /= 1 - 4**-k
        ahk += ahk[-1:]

KhR = Kh * R
i64_ahk = [(round(a*R), k) for a,k in ahk]

def i64_Hcs(M, e):
    """
    Solve hyperbolic Kepler's equation with CORDIC double rotation (fix point version).

    M = e*sinh(H) - H

    Args:
        M (float): Mean anomaly.
        e (float): Eccentricity.

    Returns:
        The triple (E, e*cos(E), e*sin(E)).

    Examples:
        >>> i64_Hcs(sinh(2)-2, 1)
        (2.0, 3.762195691083632, 3.626860407847019)

    """
    m = max(0, frexp(M/e)[1])
    eK = round(e * KhR) >> 1
    x = (eK<<m) + (eK>>m)
    y = (eK<<m) - (eK>>m)
    if M < 0: m, y = -m, -y
    t = M + m*ln2
    t = -round(t * R)
    for a,k in i64_ahk:
        s = -t-y >> 63
        t -= s ^ s + a
        x, y = x + (s^s+(y>>k)),\
               y + (s^s+(x>>k))
    return y/R-M, x/R, y/R

#gplot(M, H, [Hcs(Mi, e)[0] for Mi in M], [i64_Hcs(Mi, e)[0] for Mi in M], [Hcs_z(Mi, e)[0] for Mi in M], 'w l, "" us 1:3 w l t "Hcs", "" us 1:4 w l t "Hcs_z", "" us 1:($3-$2) axis x1y2, "" us 1:($4-$2) axis x1y2')

def Hcs(M, e):
    """
    Solve hyperbolic Kepler's equation with CORDIC double rotation.

    M = e*sinh(H) - H

    Args:
        M (float): Mean anomaly.
        e (float): Eccentricity.

    Returns:
        The triple (H, e*cos(H), e*sin(H)).

    Examples:
        >>> Hcs(sinh(2)-2, 1)
        (2.0, 3.762195691083633, 3.626860407847019)

    """
    m = max(0, frexp(M/e)[1])
    if M < 0: m = -m
    H = m * ln2
    eK = e * Kh
    x = ldexp(eK, m-1) + ldexp(eK, -m-1)
    y = ldexp(eK, m-1) - ldexp(eK, -m-1)
    for a,k in ahk:
        sgn = copysign(1, M-(y-H))
        H += sgn * a
        x, y = x + sgn*ldexp(y, -k),\
               y + sgn*ldexp(x, -k)
    return H, x, y


def Hcs_z(M, e):
    """
    Solve hyperbolic Kepler's equation with CORDIC double rotation.

    M = e*sinh(H) - H

    Args:
        M (float): Mean anomaly.
        e (float): Eccentricity.

    Returns:
        The triple (H, e*cos(H), e*sin(H)).

    Examples:
        >>> Hcs_z(sinh(2)-2, 1)
        (1.9999999999999973, 3.7621956910836305, 3.6268604078470164)

    """
    m = max(0, frexp(M/e)[1])
    if M < 0: m = -m
    eK = e * Kh
    x = ldexp(eK, m-1) + ldexp(eK, -m-1)
    y = ldexp(eK, m-1) - ldexp(eK, -m-1)
    t = M + m*ln2
    for a,k in ahk:
        sgn = copysign(1, t-y)
        t += sgn * a
        x, y = x + sgn*ldexp(y, -k),\
               y + sgn*ldexp(x, -k)
    return y-M, x, y



if __name__ == "__main__":
    '''
    Example
    -------
    ./ke_cordic_dbl.py

    '''
    import doctest
    from math import sin, sinh
    doctest.testmod()








